Quantum computing, phase estimation and applications

In this thesis, attention is paid to small experimental testbed applications with respect to the quantum phase estimation algorithm, the core approach for finding energy eigenvalues. An iterative scheme for quantum phase estimation (IPEA) is derived from the Kitaev phase estimation, a study of robustness of the IPEA utilized as a few-qubit testbed application is performed, and an improved protocol for phase reference alignment is presented. Additionally, a short overview of quantum cryptography is given, with a particular focus on quantum steganography and authentication.

==> pics/pea-lower-bound.m <==
delta=linspace (10^(-3),1,1000);
m=10;

hold off;
plot(delta, (sin(pi.*delta).^2)./(2^(2*m).*sin(pi*2^(-m).*delta).^2),'r');
hold on;
plot(delta, (sin(pi.*(1-delta)).^2)./(2^(2*m).*sin(pi*2^(-m).*(1-delta)).^2),'g');
plot(delta, (sin(pi.*(1-delta)).^2)./(2^(2*m).*sin(pi*2^(-m).*(1-delta)).^2) + (sin(pi.*delta).^2)./(2^(2*m).*sin(pi*2^(-m).*delta).^2),'b');





==> pics/pea-probability-bars.m <==
%vykresleni typickych vystupu provdepodobnosti u PEA

function retval = pj(phi,m)

 phi=substr(num2str(phi),3);
 len=length(phi);
 phi=bin2dec(phi)/2^(len);

 for j=0:2^m-1
  if (2^m*phi - j == 0)
     res(j+1) = 1;
  else
     res(j+1) = 1/2^(2*m) * sin(pi*(2^m*phi-j))^2 / (sin(pi*(phi-j/2^m)))^2;
  end
 end

 retval=res;
end

m=3;

axis([-0.5,7.5,0,1.1],"normal"); xlabel("j"); ylabel("p_j");

subplot(2,2,1); phi=0.010; res=pj(phi,m); [
[x,y]=bar(0:2^m-1,res); title("phi=0.010 00"); plot(x,y,"2;;");

subplot(2,2,2); phi=0.01001; res=pj(phi,m);
[x,y]=bar(0:2^m-1,res); title("phi=0.010 01"); plot(x,y,"2;;");

subplot(2,2,3); phi=0.01010; res=pj(phi,m);
[x,y]=bar(0:2^m-1,res); title("phi=0.010 10"); plot(x,y,"2;;");

subplot(2,2,4); phi=0.01011; res=pj(phi,m);
[x,y]=bar(0:2^m-1,res); title("phi=0.010 11"); plot(x,y,"2;;");


==> pics/pj.m <==
function retval = pj(phi,m)

 phi=substr(num2str(phi),3);
 len=length(phi);
 phi=bin2dec(phi)/2^(len);
 
 for j=0:2^m-1
  if (2^m*phi - j == 0)
     res(j+1) = 1;
  else
     res(j+1) = 1/2^(2*m) * sin(pi*(2^m*phi-j))^2 / (sin(pi*(phi-j/2^m)))^2;
  end
 end

retval=res;

